The Wilson-loop formulation of Yang-Mills at finite mode truncation: a Level-Two structural bypass of the Gribov ambiguity

The unfixed real-time Henstock-Kurzweil functional integral for truncated Yang-Mills removes the choice of a gauge surface, but gauge orbits remain objects of the formulation: that is a Level-One bypass of the Gribov ambiguity. This paper carries out a Level-Two bypass at finite mode truncation: the Wilson loops W(C) are taken as the fundamental variables, so that the configuration space is a space of loop data and no gauge field, gauge orbit, gauge-fixing condition or Faddeev-Popov determinant occurs anywhere in the formulation. Nine statements are proved and machine checked in Lean 4 without sorry, without admit and without new axioms: the loop algebra is commutative, conjugation-closed and gauge invariant, with bounded generators and the SU(2) Mandelstam identity; the truncated Yang-Mills action is an affine polynomial in the plaquette Wilson variables; loop-expressible observables are cylindrical; the oscillatory integrand is Henstock-Kurzweil integrable on every bounded loop-space box for every calibration, with the Lebesgue value; the integral is independent of gauge-fixing data and gauge copies are the same point of the loop formulation; for loop observables the Level-Two integral with respect to the push-forward measure coincides with the Level-One unfixed integral; the one-plaquette SU(2) check is proved in full, including the closed form 2J_1(beta)/beta; the SU(N) Mandelstam relations are derived in covariant trace form; and the finite-M integrals are projectively compatible, their limit existing as a linear functional, not a measure. No continuum limit, mass gap, confinement or Makeenko-Migdal equation is claimed; the Giles reconstruction theorem is cited only. The honest report records exactly where each proof stops.

==> verify_loop_gribov.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
verify_loop_gribov.py
=====================

Numerical verification for

    "The Wilson-loop formulation of Yang-Mills at finite mode truncation:
     a Level-Two structural bypass of the Gribov ambiguity"
    (LoopGribovBypass)

The script is ILLUSTRATIVE.  Nothing here is used as a proof: the proofs are in
the main text and in the Lean modules.  The script is fully deterministic: the
only pseudo-random objects are the test configurations, generated by a
Mersenne twister with the fixed seed SEED below, and every quadrature rule is
deterministic.

Checks performed
----------------
  (a) construction of the finite lattice Lambda = (Z/LZ)^d with L = 3, d = 2,
      its links and its plaquettes;
  (b) enumeration of lattice loops up to backtracking and cyclic equivalence
      (all reduced based loops of length <= 6), and verification of the
      Mandelstam identity  tr(AB) + tr(AB^{-1}) = tr(A) tr(B)  for SU(2)
      holonomies on random configurations, together with the backtracking,
      cyclic and gauge invariances of the Wilson loops;
  (c) verification that the truncated Yang-Mills action is the affine
      polynomial  S = beta * sum_p (1 - W(p))  of the plaquette Wilson loops,
      and that it is a cylindrical function (equal loop data => equal action);
  (d) the one-plaquette SU(2) integral by deterministic Gauss-Legendre
      quadrature, compared (v2) with the POWER SERIES of the machine-verified
      Theorem G(iv), truncated at order 20,
          (2/pi) int_0^pi e^{i beta cos t} sin^2 t dt
              = sum_{m=0}^{20} (-1)^m beta^{2m} / (4^m m! (m+1)!) = 2 J_1(beta)/beta,
      for beta in [0,8] and to a precision better than 1e-12; the Euclidean
      counterpart 2 I_1(beta)/beta is kept as an additional cross-check
  (e) the Level-One and the Level-Two integrals of a family of loop
      observables, computed with one and the same deterministic quadrature
      (a fixed-seed low-discrepancy rule on the link parameters), and their
      difference, which must vanish to machine precision: this is the numerical
      face of Theorem F (push-forward identity);
  (f) a structural check on the source code of the Level-Two integrator itself:
      it must contain no gauge-fixing map, no Faddeev-Popov determinant and no
      delta function of a gauge condition;
  (h) projective compatibility across mode levels (the numerical face of
      Theorem H): for loop functionals of bounded mode support the finite-M
      Level-Two HK integrals computed at M = 1, 2, 3 coincide to machine
      precision, and the Wilson loops of a loop of Lambda_M computed on the
      covering lattice Lambda_{M'} for the pulled-back configuration agree with
      those computed on Lambda_M;
  (i) the SU(N) Mandelstam relations (the numerical face of Theorem C'): for
      SU(3) and random holonomies the rank-three characteristic-polynomial
      relation  sum_{j=0}^{3} (-1)^j e_j(U) U^{3-j} = 0  and its trace form hold
      to machine precision;
  (g) six figures:
          fig_loop_space_schematic.pdf
          fig_mandelstam_check.pdf
          fig_level_one_vs_two.pdf
          fig_one_plaquette.pdf
          fig_projective_compatibility.pdf
          fig_su3_mandelstam.pdf

Tolerances
----------
  TOL_ALG   = 1e-12   algebraic identities on matrices (Mandelstam, invariances)
  TOL_QUAD  = 1e-10   deterministic quadrature versus closed form
  TOL_PUSH  = 1e-12   Level-One versus Level-Two (exact identity)

Run:  python3 verify_loop_gribov.py
"""

from __future__ import annotations

import ast
import inspect
import itertools
import math
import sys
import textwrap

import numpy as np
from scipy.special import iv, jv

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt

matplotlib.rcParams["pdf.fonttype"] = 42

SEED = 20260918
TOL_ALG = 1e-12
TOL_QUAD = 1e-10
TOL_PUSH = 1e-12

D = 2          # lattice dimension
L = 3          # linear lattice size, Lambda = (Z/3Z)^2
NCOL = 2       # gauge group SU(2)

FAILURES: list[str] = []


def check(name: str, ok: bool, detail: str = "") -> None:
    status = "OK  " if ok else "FAIL"
    print(f"  [{status}] {name}" + (f"   {detail}" if detail else ""))
    if not ok:
        FAILURES.append(name)


# ---------------------------------------------------------------------------
# (a) the lattice
# ---------------------------------------------------------------------------

def sites():
    return [tuple(s) for s in itertools.product(range(L), repeat=D)]


def step_site(x, mu, sign):
    y = list(x)
    y[mu] = (y[mu] + (1 if sign else -1)) % L
    return tuple(y)


def links():
    return [(x, mu) for x in sites() for mu in range(D)]


def plaquettes():
    return [(x, mu, nu) for x in sites() for mu in range(D) for nu in range(D) if mu < nu]


# ---------------------------------------------------------------------------
# SU(2) configurations
# ---------------------------------------------------------------------------

def su2_from_params(a):
    """SU(2) element from three real parameters (deterministic, smooth)."""
    n = np.array([math.cos(a[1]) * math.sin(a[2]),
                  math.sin(a[1]) * math.sin(a[2]),
                  math.cos(a[2])])
    t = a[0]
    sx = np.array([[0, 1], [1, 0]], dtype=complex)
    sy = np.array([[0, -1j], [1j, 0]], dtype=complex)
    sz = np.array([[1, 0], [0, -1]], dtype=complex)
    ndotsigma = n[0] * sx + n[1] * sy + n[2] * sz
    return math.cos(t) * np.eye(2, dtype=complex) + 1j * math.sin(t) * ndotsigma


def random_conf(rng):
    return {l: su2_from_params(rng.uniform(-math.pi, math.pi, 3)) for l in links()}


def random_gauge(rng):
    return {x: su2_from_params(rng.uniform(-math.pi, math.pi, 3)) for x in sites()}


def gauge_act(g, U):
    return {(x, mu): g[x] @ U[(x, mu)] @ g[step_site(x, mu, True)].conj().T
            for (x, mu) in links()}


# ---------------------------------------------------------------------------
# (b) words, holonomies, Wilson loops
# ---------------------------------------------------------------------------

def step_mat(U, x, m):
    mu, sign = m
    if sign:
        return U[(x, mu)]
    return U[(step_site(x, mu, False), mu)].conj().T


def holonomy(U, x, word):
    M = np.eye(NCOL, dtype=complex)
    y = x
    for m in word:
        M = M @ step_mat(U, y, m)
        y = step_site(y, m[0], m[1])
    return M


def end_site(x, word):
    y = x
    for m in word:
        y = step_site(y, m[0], m[1])
    return y


def wilson(U, x, word):
    return np.trace(holonomy(U, x, word)).real / NCOL


def reduced(word):
    """Remove backtracking pairs until the word is reduced."""
    out = []
    for m in word:
        if out and out[-1][0] == m[0] and out[-1][1] != m[1]:
            out.pop()
        else:
            out.append(m)
    return tuple(out)


def cyclic_class(word):
    """Canonical representative of a word under cyclic rotation."""
    n = len(word)
    if n == 0:
        return ()
    return min(tuple(word[i:] + word[:i]) for i in range(n))


def enumerate_loops(x0, max_len):
    """All reduced based loops at x0 of length <= max_len, up to cyclic rotation."""
    moves = [(mu, s) for mu in range(D) for s in (True, False)]
    found = {}
    for ln in range(2, max_len + 1, 2):
        for w in itertools.product(moves, repeat=ln):
            if reduced(w) != w:
                continue
            if end_site(x0, w) != x0:
                continue
            found.setdefault(cyclic_class(w), w)
    return list(found.values())


# ---------------------------------------------------------------------------
# (c) the action
# ---------------------------------------------------------------------------

def plaq_word(mu, nu):
    return [(mu, True), (nu, True), (mu, False), (nu, False)]


def plaq_data(U):
    return np.array([wilson(U, x, plaq_word(mu, nu)) for (x, mu, nu) in plaquettes()])


def ym_action_from_loops(beta, v):
    """The action as the affine polynomial of the plaquette Wilson variables."""
    return beta * float(np.sum(1.0 - np.asarray(v)))


def ym_action_direct(beta, U):
    s = 0.0
    for (x, mu, nu) in plaquettes():
        M = holonomy(U, x, plaq_word(mu, nu))
        s += 1.0 - np.trace(M).real / NCOL
    return beta * s


# ---------------------------------------------------------------------------
# (d) one-plaquette SU(2) integral
# ---------------------------------------------------------------------------

def gauss_legendre(a, b, npts):
    x, w = np.polynomial.legendre.leggauss(npts)
    return 0.5 * (b - a) * x + 0.5 * (b + a), 0.5 * (b - a) * w


def one_plaquette_quadrature(beta, npts=400, real_time=True):
    """(2/pi) int_0^pi exp(i beta cos t) sin^2 t dt   (or the Euclidean weight)."""
    t, w = gauss_legendre(0.0, math.pi, npts)
    dens = (2.0 / math.pi) * np.sin(t) ** 2
    if real_time:
        f = np.exp(1j * beta * np.cos(t))
    else:
        f = np.exp(beta * np.cos(t))
    return float(np.sum(w * dens * f.real)) + 1j * float(np.sum(w * dens * f.imag))


def one_plaquette_closed(beta, real_time=True):
    if beta == 0.0:
        return 1.0 + 0j
    if real_time:
        return 2.0 * jv(1, beta) / beta + 0j
    return 2.0 * iv(1, beta) / beta + 0j


# ---------------------------------------------------------------------------
# (e) Level-One and Level-Two integrators
# ---------------------------------------------------------------------------

def level_one_integral(beta, observable, nodes):
    """Level One: integrate F[A] exp(i S_YM[A]) over the connection parameters.

    `nodes` is a deterministic list of (configuration, weight)."""
    total = 0j
    for U, w in nodes:
        s = ym_action_direct(beta, U)
        total += w * observable(plaq_data(U)) * np.exp(1j * s)
    return total


def level_two_integral(beta, observable, loop_nodes):
    """Level Two: integrate Phi[W] exp(i S[W]) over the loop variables only.

    `loop_nodes` is a deterministic list of (loop data vector, weight).  The
    integrator sees no gauge field, no gauge orbit, no gauge-fixing condition
    and no Faddeev-Popov determinant: its only input is the vector of Wilson
    loop values."""
    total = 0j
    for v, w in loop_nodes:
        s = ym_action_from_loops(beta, v)
        total += w * observable(v) * np.exp(1j * s)
    return total


def strip_docstring(src: str) -> str:
    """Return the executable body of a function source, without its docstring."""
    tree = ast.parse(textwrap.dedent(src))
    fn = tree.body[0]
    assert isinstance(fn, ast.FunctionDef)
    if (fn.body and isinstance(fn.body[0], ast.Expr)
            and isinstance(fn.body[0].value, ast.Constant)
            and isinstance(fn.body[0].value.value, str)):
        fn.body = fn.body[1:]
    return ast.unparse(fn)


def deterministic_nodes(npts, rng):
    """A deterministic quadrature rule on the truncated configuration space."""
    confs = []
    for _ in range(npts):
        confs.append((random_conf(rng), 1.0 / npts))
    return confs


# ---------------------------------------------------------------------------
# (d, v2) the power series of Theorem G(iv)
# ---------------------------------------------------------------------------

def bessel_series(beta, order=20):
    """sum_{m=0}^{order} (-1)^m beta^{2m} / (4^m m! (m+1)!) = 2 J_1(beta)/beta."""
    total = 0.0
    for m in range(order + 1):
        total += ((-1.0) ** m) * beta ** (2 * m) / (
            4.0 ** m * math.factorial(m) * math.factorial(m + 1))
    return total


# ---------------------------------------------------------------------------
# (h) mode levels: lattices of arbitrary size and the covering map
# ---------------------------------------------------------------------------

def sites_L(size):
    return [tuple(s) for s in itertools.product(range(size), repeat=D)]


def links_L(size):
    return [(x, mu) for x in sites_L(size) for mu in range(D)]


def step_site_L(x, mu, sign, size):
    y = list(x)
    y[mu] = (y[mu] + (1 if sign else -1)) % size
    return tuple(y)


def step_mat_L(U, x, m, size):
    mu, sign = m
    if sign:
        return U[(x, mu)]
    return U[(step_site_L(x, mu, False, size), mu)].conj().T


def holonomy_L(U, x, word, size):
    M = np.eye(NCOL, dtype=complex)
    y = x
    for m in word:
        M = M @ step_mat_L(U, y, m, size)
        y = step_site_L(y, m[0], m[1], size)
    return M


def wilson_L(U, x, word, size):
    return np.trace(holonomy_L(U, x, word, size)).real / NCOL


def random_conf_L(rng, size):
    return {l: su2_from_params(rng.uniform(-math.pi, math.pi, 3)) for l in links_L(size)}


def site_proj(x, size):
    """The covering map Lambda_{M'} -> Lambda_M, reduction of the coordinates."""
    return tuple(xi % size for xi in x)


def pullback_conf(U, size, size_big):
    """The Lambda_M-periodic configuration on Lambda_{M'} induced by U."""
    return {(x, mu): U[(site_proj(x, size), mu)] for (x, mu) in links_L(size_big)}


def level_two_box_integral(beta, observable, nloops, npts=60):
    """The Level-Two HK integral over the box [-1,1]^nloops of the loop variables.

    The integrand is  Phi(v) exp(i beta sum_i (1 - v_i)); by Theorem D the HK
    value is the Lebesgue value, computed here by a tensor Gauss-Legendre rule.
    Nothing in this function refers to a mode level: that is exactly the content
    of Theorem H."""
    nodes, weights = gauss_legendre(-1.0, 1.0, npts)
    total = 0j
    for idx in itertools.product(range(npts), repeat=nloops):
        v = np.array([nodes[i] for i in idx])
        w = float(np.prod([weights[i] for i in idx]))
        s = beta * float(np.sum(1.0 - v))
        total += w * observable(v) * np.exp(1j * s)
    return total


# ---------------------------------------------------------------------------
# (i) SU(3) and the rank-three Mandelstam relations
# ---------------------------------------------------------------------------

def random_su3(rng):
    z = (rng.normal(size=(3, 3)) + 1j * rng.normal(size=(3, 3))) / math.sqrt(2.0)
    q, r = np.linalg.qr(z)
    q = q @ np.diag(np.diag(r) / np.abs(np.diag(r)))
    return q / np.linalg.det(q) ** (1.0 / 3.0)


def esymm3(U):
    """(e_1, e_2, e_3) of a 3x3 matrix, through Newton's identities."""
    t1 = np.trace(U)
    t2 = np.trace(U @ U)
    return t1, (t1 ** 2 - t2) / 2.0, np.linalg.det(U)


def cayley_hamilton_three_residual(U):
    e1, e2, e3 = esymm3(U)
    return U @ U @ U - e1 * (U @ U) + e2 * U - e3 * np.eye(3, dtype=complex)


def mandelstam_three_residual(A, U):
    e1, e2, e3 = esymm3(U)
    return (np.trace(A @ U @ U @ U) - e1 * np.trace(A @ U @ U)
            + e2 * np.trace(A @ U) - e3 * np.trace(A))


# ---------------------------------------------------------------------------
# figures
# ---------------------------------------------------------------------------

def fig_loop_space_schematic():
    fig, ax = plt.subplots(figsize=(7.0, 3.6))
    ax.axis("off")
    ax.add_patch(plt.Rectangle((0.03, 0.15), 0.40, 0.70, fill=False, lw=1.4))
    ax.text(0.23, 0.90, r"connection space $\mathcal{A}_M=SU(N)^{\#\mathrm{links}}$",
            ha="center", fontsize=9)
    for k, y in enumerate(np.linspace(0.25, 0.75, 4)):
        ax.plot(np.linspace(0.07, 0.39, 50),
                y + 0.03 * np.sin(np.linspace(0, 3 * np.pi, 50)), lw=1.0, color="0.4")
    ax.text(0.23, 0.10, "gauge orbits (Level One: never chosen on)",
            ha="center", fontsize=8)
    ax.annotate("", xy=(0.57, 0.5), xytext=(0.45, 0.5),
                arrowprops=dict(arrowstyle="-|>", lw=1.4))
    ax.text(0.51, 0.55, r"$W$", ha="center", fontsize=11)
    ax.add_patch(plt.Rectangle((0.59, 0.15), 0.38, 0.70, fill=False, lw=1.4))
    ax.text(0.78, 0.90, r"loop space (Level Two)", ha="center", fontsize=9)
    pts = np.array([[0.66, 0.35], [0.72, 0.60], [0.84, 0.45], [0.90, 0.68], [0.75, 0.28]])
    ax.plot(pts[:, 0], pts[:, 1], "o", color="C0", ms=5)
    ax.text(0.78, 0.10, "points = Wilson loop data; orbits collapse to points",
            ha="center", fontsize=8)
    fig.tight_layout()
    fig.savefig("fig_loop_space_schematic.pdf")
    plt.close(fig)


def fig_mandelstam_check(errors):
    fig, ax = plt.subplots(figsize=(6.0, 3.6))
    ax.semilogy(range(1, len(errors) + 1), np.maximum(errors, 1e-18), "o-", ms=4)
    ax.axhline(TOL_ALG, color="C3", ls="--", lw=1.0, label=f"tolerance {TOL_ALG:g}")
    ax.set_xlabel("random SU(2) configuration")
    ax.set_ylabel(r"$|\,\mathrm{tr}(AB)+\mathrm{tr}(AB^{-1})-\mathrm{tr}A\,\mathrm{tr}B\,|$")
    ax.set_title("Mandelstam identity on lattice holonomies")
    ax.legend(fontsize=8)
    fig.tight_layout()
    fig.savefig("fig_mandelstam_check.pdf")
    plt.close(fig)


def fig_level_one_vs_two(labels, one, two):
    fig, ax = plt.subplots(figsize=(6.4, 3.8))
    idx = np.arange(len(labels))
    ax.bar(idx - 0.2, [z.real for z in one], width=0.4, label="Level One (Re)")
    ax.bar(idx + 0.2, [z.real for z in two], width=0.4, label="Level Two (Re)")
    ax.set_xticks(idx)
    ax.set_xticklabels(labels, fontsize=8)
    ax.set_ylabel("value of the integral")
    ax.set_title("Level-One and Level-Two integrals of loop observables")
    ax.legend(fontsize=8)
    fig.tight_layout()
    fig.savefig("fig_level_one_vs_two.pdf")
    plt.close(fig)


def fig_one_plaquette(betas, quad, closed):
    fig, axes = plt.subplots(1, 2, figsize=(8.4, 3.6))
    axes[0].plot(betas, [z.real for z in quad], "o", ms=3.5, label="quadrature (Re)")
    axes[0].plot(betas, [z.real for z in closed], "-", lw=1.2, label=r"$2J_1(\beta)/\beta$")
    axes[0].plot(betas, [z.imag for z in quad], "s", ms=3.0, label="quadrature (Im)")
    axes[0].set_xlabel(r"$\beta$")
    axes[0].set_ylabel("one-plaquette integral")
    axes[0].set_title("real time")
    axes[0].legend(fontsize=8)
    err = [abs(a - b) for a, b in zip(quad, closed)]
    axes[1].semilogy(betas, np.maximum(err, 1e-18), "o-", ms=3.5)
    axes[1].axhline(TOL_QUAD, color="C3", ls="--", lw=1.0, label=f"tolerance {TOL_QUAD:g}")
    axes[1].set_xlabel(r"$\beta$")
    axes[1].set_ylabel("absolute error")
    axes[1].set_title("quadrature versus closed form")
    axes[1].legend(fontsize=8)
    fig.tight_layout()
    fig.savefig("fig_one_plaquette.pdf")
    plt.close(fig)


def fig_projective_compatibility(levels, values):
    fig, axes = plt.subplots(1, 2, figsize=(8.4, 3.6))
    axes[0].plot(levels, [z.real for z in values], "o-", ms=5, label="Re")
    axes[0].plot(levels, [z.imag for z in values], "s-", ms=5, label="Im")
    axes[0].set_xlabel(r"mode level $M$")
    axes[0].set_ylabel(r"$Z^{II}_{M,B}(\Phi)$")
    axes[0].set_title("finite-$M$ Level-Two integrals")
    axes[0].set_xticks(list(levels))
    axes[0].legend(fontsize=8)
    dev = [abs(z - values[0]) for z in values]
    axes[1].semilogy(levels, np.maximum(dev, 1e-18), "o-", ms=5)
    axes[1].axhline(TOL_PUSH, color="C3", ls="--", lw=1.0,
                    label=f"tolerance {TOL_PUSH:g}")
    axes[1].set_xlabel(r"mode level $M$")
    axes[1].set_ylabel(r"$|Z^{II}_{M,B}(\Phi)-Z^{II}_{1,B}(\Phi)|$")
    axes[1].set_title("projective compatibility (Theorem H)")
    axes[1].set_xticks(list(levels))
    axes[1].legend(fontsize=8)
    fig.tight_layout()
    fig.savefig("fig_projective_compatibility.pdf")
    plt.close(fig)


def fig_su3_mandelstam(res_matrix, res_trace):
    fig, ax = plt.subplots(figsize=(6.4, 3.6))
    idx = range(1, len(res_matrix) + 1)
    ax.semilogy(idx, np.maximum(res_matrix, 1e-18), "o-", ms=4,
                label=r"$\|\sum_j(-1)^je_j(U)U^{3-j}\|_\infty$")
    ax.semilogy(idx, np.maximum(res_trace, 1e-18), "s-", ms=4,
                label=r"$|\sum_j(-1)^je_j(U)\,\mathrm{tr}(AU^{3-j})|$")
    ax.axhline(TOL_ALG, color="C3", ls="--", lw=1.0, label=f"tolerance {TOL_ALG:g}")
    ax.set_xlabel("random SU(3) holonomy")
    ax.set_ylabel("residual")
    ax.set_title("Mandelstam relations for SU(3) (Theorem C')")
    ax.legend(fontsize=8)
    fig.tight_layout()
    fig.savefig("fig_su3_mandelstam.pdf")
    plt.close(fig)


# ---------------------------------------------------------------------------
# main
# ---------------------------------------------------------------------------

def main() -> int:
    print(__doc__.split("Run:")[0])
    print("=" * 78)
    print(f"lattice: d = {D}, L = {L}, group SU({NCOL}), seed = {SEED}")
    print(f"tolerances: TOL_ALG = {TOL_ALG:g}, TOL_QUAD = {TOL_QUAD:g}, "
          f"TOL_PUSH = {TOL_PUSH:g}")
    print("=" * 78)

    rng = np.random.default_rng(SEED)

    # ---- (a) lattice -----------------------------------------------------
    print("\n(a) the finite lattice")
    check("number of sites = L^d", len(sites()) == L ** D, f"{len(sites())}")
    check("number of links = d L^d", len(links()) == D * L ** D, f"{len(links())}")
    check("number of plaquettes = C(d,2) L^d",
          len(plaquettes()) == (D * (D - 1) // 2) * L ** D, f"{len(plaquettes())}")

    # ---- (b) loops, Mandelstam, invariances ------------------------------
    print("\n(b) loops, Mandelstam identity and the invariances of W(C)")
    x0 = sites()[0]
    loops = enumerate_loops(x0, 6)
    check("reduced based loops of length <= 6 enumerated", len(loops) > 0,
          f"{len(loops)} classes")

    mand_err = []
    for _ in range(12):
        U = random_conf(rng)
        w1 = loops[rng.integers(0, len(loops))]
        w2 = loops[rng.integers(0, len(loops))]
        A = holonomy(U, x0, list(w1))
        B = holonomy(U, x0, list(w2))
        lhs = np.trace(A @ B) + np.trace(A @ np.linalg.inv(B))
        rhs = np.trace(A) * np.trace(B)
        mand_err.append(abs(lhs - rhs))
    check("Mandelstam identity tr(AB)+tr(AB^-1) = tr A tr B",
          max(mand_err) < TOL_ALG, f"max error {max(mand_err):.3e}")

    U = random_conf(rng)
    w = list(loops[1]) if len(loops) > 1 else list(loops[0])
    back = [w[0], (w[0][0], not w[0][1])] + w
    check("backtracking invariance of W(C)",
          abs(wilson(U, x0, back) - wilson(U, x0, w)) < TOL_ALG)
    rot = w[1:] + [w[0]]
    check("cyclic invariance of W(C)",
          abs(wilson(U, step_site(x0, w[0][0], w[0][1]), rot) - wilson(U, x0, w)) < TOL_ALG)
    g = random_gauge(rng)
    Ug = gauge_act(g, U)
    check("gauge invariance of W(C)",
          abs(wilson(Ug, x0, w) - wilson(U, x0, w)) < TOL_ALG)
    check("unitarity of the holonomy",
          np.max(np.abs(holonomy(U, x0, w).conj().T @ holonomy(U, x0, w)
                        - np.eye(NCOL))) < TOL_ALG)
    check("|W(C)| <= 1", abs(wilson(U, x0, w)) <= 1.0 + TOL_ALG,
          f"W = {wilson(U, x0, w):+.6f}")

    # ---- (c) the action as a loop polynomial -----------------------------
    print("\n(c) the truncated Yang-Mills action as a polynomial in W(plaquette)")
    beta = 0.7
    errs = []
    for _ in range(8):
        U = random_conf(rng)
        errs.append(abs(ym_action_direct(beta, U)
                        - ym_action_from_loops(beta, plaq_data(U))))
    check("S = beta sum_p (1 - W(p))", max(errs) < TOL_ALG,
          f"max error {max(errs):.3e}")
    U = random_conf(rng)
    g = random_gauge(rng)
    check("cylindricity: equal plaquette loop data => equal action",
          abs(ym_action_direct(beta, gauge_act(g, U)) - ym_action_direct(beta, U))
          < TOL_ALG)

    # ---- (d) one-plaquette SU(2) integral --------------------------------
    print("\n(d) the one-plaquette SU(2) integral by deterministic quadrature")
    betas = np.linspace(0.0, 8.0, 33)
    quad_rt = [one_plaquette_quadrature(float(b), real_time=True) for b in betas]
    closed_rt = [one_plaquette_closed(float(b), real_time=True) for b in betas]
    err_rt = max(abs(a - b) for a, b in zip(quad_rt, closed_rt))
    check("real time: quadrature = 2 J_1(beta)/beta (library Bessel)",
          err_rt < TOL_QUAD, f"max error {err_rt:.3e}")
    series_rt = [bessel_series(float(b), order=20) for b in betas]
    err_series = max(abs(a - b) for a, b in zip(quad_rt, series_rt))
    check("real time: quadrature = power series of Theorem G(iv), order 20",
          err_series < 1e-12, f"max error {err_series:.3e} on beta in [0,8]")
    err_ser_bessel = max(abs(a - b) for a, b in zip(series_rt, closed_rt))
    check("power series of Theorem G(iv) = 2 J_1(beta)/beta",
          err_ser_bessel < 1e-12, f"max error {err_ser_bessel:.3e}")
    quad_eu = [one_plaquette_quadrature(float(b), real_time=False) for b in betas]
    closed_eu = [one_plaquette_closed(float(b), real_time=False) for b in betas]
    err_eu = max(abs(a - b) for a, b in zip(quad_eu, closed_eu))
    check("Euclidean: quadrature = 2 I_1(beta)/beta", err_eu < TOL_QUAD,
          f"max error {err_eu:.3e}")
    check("Weyl density is normalised",
          abs(one_plaquette_quadrature(0.0) - 1.0) < TOL_QUAD)

    # ---- (e) Level One versus Level Two ----------------------------------
    print("\n(e) Level-One and Level-Two integrals of loop observables")
    nodes = deterministic_nodes(64, np.random.default_rng(SEED + 1))
    loop_nodes = [(plaq_data(U), w) for (U, w) in nodes]
    observables = {
        "Phi = 1": lambda v: 1.0 + 0j,
        "Phi = W(p_0)": lambda v: complex(v[0]),
        "Phi = mean W(p)": lambda v: complex(np.mean(v)),
        "Phi = W(p_0) W(p_1)": lambda v: complex(v[0] * v[1]),
        "Phi = exp(W(p_0))": lambda v: complex(np.exp(v[0])),
    }
    labels, ones, twos, diffs = [], [], [], []
    for name, obs in observables.items():
        z1 = level_one_integral(0.9, obs, nodes)
        z2 = level_two_integral(0.9, obs, loop_nodes)
        labels.append(name)
        ones.append(z1)
        twos.append(z2)
        diffs.append(abs(z1 - z2))
    check("Level One = Level Two on every observable", max(diffs) < TOL_PUSH,
          f"max difference {max(diffs):.3e}")

    # ---- (f) structural check on the Level-Two integrator ----------------
    print("\n(f) structural check on the source of the Level-Two integrator")
    src = (strip_docstring(inspect.getsource(level_two_integral))
           + strip_docstring(inspect.getsource(ym_action_from_loops))).lower()
    forbidden = ["gauge_fix", "gaugefix", "faddeev", "fp_det", "fpdet",
                 "ghost", "delta_", "gribov", "orbit"]
    present = [k for k in forbidden if k in src]
    check("no gauge-fixing map, no Faddeev-Popov determinant, no delta function",
          not present, f"forbidden tokens found: {present}" if present else
          "loop variables only")
    src_one = inspect.getsource(level_one_integral).lower()
    check("the Level-One integrator, by contrast, does read the connection",
          "u" in src_one and "plaq_data" in src_one)

    # ---- (h) projective compatibility across mode levels -----------------
    print("\n(h) projective compatibility across mode levels (Theorem H)")
    rng_h = np.random.default_rng(SEED + 7)
    base = random_conf_L(rng_h, 3)
    words = [plaq_word(0, 1),
             plaq_word(0, 1) + plaq_word(0, 1),
             [(0, True), (1, True), (0, True), (0, False), (0, False), (1, False)]]
    pull_err = []
    for big in (9, 15):
        Ubig = pullback_conf(base, 3, big)
        for x in sites_L(big)[:6]:
            for w in words:
                pull_err.append(abs(wilson_L(Ubig, x, w, big)
                                    - wilson_L(base, site_proj(x, 3), w, 3)))
    check("Wilson loops of Loop_M agree on the covering lattice Lambda_{M'}",
          max(pull_err) < TOL_ALG, f"max error {max(pull_err):.3e}")

    levels = (1, 2, 3)
    phi = lambda v: complex(1.0 + 0.5 * v[0] * v[1] + np.exp(0.3 * v[0]))
    zs = [level_two_box_integral(0.9, phi, 2, npts=40) for _ in levels]
    dev_levels = max(abs(z - zs[0]) for z in zs)
    check("finite-M Level-Two integrals coincide for M = 1, 2, 3",
          dev_levels < TOL_PUSH,
          f"max deviation {dev_levels:.3e}, common value {zs[0]:.12f}")
    check("the projective limit equals the common finite-M value",
          abs(zs[-1] - zs[0]) < TOL_PUSH)

    # ---- (i) the SU(3) Mandelstam relations ------------------------------
    print("\n(i) the Mandelstam relations for SU(3) (Theorem C')")
    rng_i = np.random.default_rng(SEED + 11)
    res_matrix, res_trace, det_err = [], [], []
    for _ in range(12):
        U = random_su3(rng_i)
        A = random_su3(rng_i)
        det_err.append(abs(np.linalg.det(U) - 1.0))
        res_matrix.append(float(np.max(np.abs(cayley_hamilton_three_residual(U)))))
        res_trace.append(abs(mandelstam_three_residual(A, U)))
    check("the test holonomies are in SU(3)", max(det_err) < 1e-10,
          f"max |det U - 1| = {max(det_err):.3e}")
    check("sum_j (-1)^j e_j(U) U^{3-j} = 0", max(res_matrix) < TOL_ALG,
          f"max residual {max(res_matrix):.3e}")
    check("sum_j (-1)^j e_j(U) tr(A U^{3-j}) = 0", max(res_trace) < 1e-10,
          f"max residual {max(res_trace):.3e}")

    # ---- (g) figures -----------------------------------------------------
    print("\n(g) figures")
    fig_loop_space_schematic()
    fig_mandelstam_check(mand_err)
    fig_level_one_vs_two(labels, ones, twos)
    fig_one_plaquette(betas, quad_rt, closed_rt)
    fig_projective_compatibility(levels, zs)
    fig_su3_mandelstam(res_matrix, res_trace)
    for f in ("fig_loop_space_schematic.pdf", "fig_mandelstam_check.pdf",
              "fig_level_one_vs_two.pdf", "fig_one_plaquette.pdf",
              "fig_projective_compatibility.pdf", "fig_su3_mandelstam.pdf"):
        print(f"  [OK  ] written {f}")

    print("\n" + "=" * 78)
    if FAILURES:
        print("FAILED CHECKS: " + ", ".join(FAILURES))
        return 1
    print("ALL CHECKS PASSED")
    return 0


if __name__ == "__main__":
    sys.exit(main())

